Sound Dynamic Deadlock Prediction in Linear Time

Deadlocks are one of the most notorious concurrency bugs, and significant research has focused on detecting them efficiently. Dynamic predictive analyses work by observing concurrent executions, and reason about alternative interleavings that can witness concurrency bugs. Such techniques offer scalability and sound bug reports, and have emerged as an effective approach for concurrency bug detection, such as data races. Effective dynamic deadlock prediction, however, has proven a challenging task, as no deadlock predictor currently meets the requirements of soundness, high-precision, and efficiency. In this paper, we first formally establish that this tradeoff is unavoidable, by showing that (a) sound and complete deadlock prediction is intractable, in general, and (b) even the seemingly simpler task of determining the presence of potential deadlocks, which often serve as unsound witnesses for actual predictable deadlocks, is intractable. The main contribution of this work is a new class of predictable deadlocks, called sync(hronization)-preserving deadlocks. Informally, these are deadlocks that can be predicted by reordering the observed execution while preserving the relative order of conflicting critical sections. We present two algorithms for sound deadlock prediction based on this notion. Our first algorithm SPDOffline detects all sync-preserving deadlocks, with running time that is linear per abstract deadlock pattern, a novel notion also introduced in this work. Our second algorithm SPDOnline predicts all sync-preserving deadlocks that involve two threads in a strictly online fashion, runs in overall linear time, and is better suited for a runtime monitoring setting. We implemented both our algorithms and evaluated their ability to perform offline and online deadlock-prediction on a large dataset of standard benchmarks.

==> figures/FalsePositive1.java <==
public class FalseDeadlock1 {
	public static Object L1 = new Object();
	public static Object L2 = new Object();
	public static Object L3 = new Object();
	public static long x, y;
	public static final long ITERS = 10;
	
	public static void main (String [] args) {
		x = 0;
		y = 0;
		T1 t1 = new T1();
		T3 t3 = new T3();
		t1.start();
		t3.start();
		try{
			t1.join();
		}
		catch(Exception ex) { }
		try{
			t3.join();
		}
		catch(Exception ex) { }
	}
	
	static class T1 extends Thread {
		public void run () {
			synchronized (L1) {
				T2 t2 = new T2();
				t2.start();
				try{

					t2.join();
				}
				catch(Exception ex){
				}
			}
		}
	}
	static class T2 extends Thread {
		public void run () {
			synchronized (L2) {
				synchronized (L3) {
					for(int i = 0; i < ITERS; i++){
						x = x + 1;
					}
				}
			}
		}
	}
	static class T3 extends Thread {
		public void run () {
			synchronized (L1) {
				synchronized (L3) {
					synchronized (L2) {
						for(int i = 0; i < ITERS; i++){
							y = y + 1;
						}
					}
				}
			}
		}
	}
}

==> figures/FalsePositive2.java <==
public class UserObject {
	public volatile Object data;
	
	public UserObject() {
		this.data = "string1";
	}
}

class Store {
	private int var;
	
	public Store(int var) {
		this.var = var;
	}
	
	public synchronized void transferTo(int amount, Store other, int intVal) {
		this.var -= amount;
		other.add(amount);
	}
	
	public synchronized void add(int amount) {
		this.var += amount;
	}
}

public class Transfer1 implements Runnable {
	private Store a;
	private Store b;
	private UserObject uObject;
	
	public Transfer1(Store a, Store b, UserObject uObject) {
		this.a = a;
		this.b = b;
		this.uObject = uObject;
	}
	public void run() {        
		uObject.data = "string2";        
		a.transferTo(1, b, 0);
		uObject.data = 1;
	}
}
public class Transfer2 implements Runnable {
	private Store a, b;
	private UserObject uObject;
	
	public Transfer2(Store a, Store b, UserObject uObject) {
		this.a = a;
		this.b = b;
		this.uObject = uObject;
	}
	
	public void run() {     
		try {
			a.transferTo(1, b,(int) uObject.data);
		} catch(Exception e) { }
	}
}

public class FalseDeadlock2 {
	public static void main(String[] args) {
		Store a = new Store(1),
		b = new Store(1);
		
		UserObject uObject = new UserObject();
		Transfer1 trans1 = new Transfer1(a, b, uObject);
		Transfer2 trans2 = new Transfer2(b, a, uObject);
		
		Thread[] threads = {
			new Thread(trans1),
			new Thread(trans2)
		};
		
		for (Thread t : threads) t.start();

		for (Thread t : threads)
		try { t.join(); }
		catch (InterruptedException e) { };
	}
}
